Dynamics of discrete opinions without compromise

A new agent-based, bounded-confidence model for discrete one-dimensional opinion dynamics is presented. The agents interact if their opinions do not differ more than a tolerance parameter. In pairwise interactions, one of the pair, randomly selected, converts to the opinion of the other. The model can be used to simulate cases where no compromise is possible, such as choices of substitute goods, or other exclusive choices. The homogeneous case with maximum tolerance is equivalent to the Gambler's Ruin problem. A homogeneous system always ends up in an absorbing state, which can have one or more surviving opinions. An upper bound for the final number of opinions is given. The distribution of absorption times fits the generalized extreme value distribution. The diffusion coefficient of an opinion increases linearly with the number of opinions within the tolerance parameter. A general master equation and specific Markov matrices are given. The software code developed for this study is provided as a supplement.

==> anc/BiasToMajority.m <==
function [x nx] = BiasToMajority(i,j,x,nx,p,param)
% Pairwise interaction with bias.
% The opinion with more followers is accepted with probability p.
% i,j : Indices of interacting agents.
% x : array of opinions (size = number of agents)
% nx : array of the population of opinions (size = number of opinions)
% param required for compatibility; ignored.

% Output: Updated x and nx.

% stronger: The agent that is favored with probability p > 0.5.
% weaker: The agent that is not favored, probability 1-p
if nx(x(i)) > nx(x(j))
	stronger = i; weaker = j;
else
	stronger = j; weaker = i;
end

p = 0.5 + 0.5*abs(nx(x(i))-nx(x(j)))/(nx(x(i))+nx(x(j)));
if rand()<p
	% update the histogram
	nx(x(weaker)) = nx(x(weaker)) - 1;
	nx(x(stronger)) = nx(x(stronger)) + 1;
	x(weaker)=x(stronger);
else
	nx(x(weaker)) = nx(x(weaker)) + 1;
	nx(x(stronger)) = nx(x(stronger)) - 1;
	x(stronger)=x(weaker);
end
end

==> anc/BiasToMean.m <==
function [x nx] = BiasToMean(i,j,x,nx,p, param)
% Pairwise interaction with bias.
% The opinion which is closer to the overall average opinion
% is accepted with probability p.
% i,j : Indices of interacting agents.
% x : array of opinions (size = number of agents)
% nx : array of the population of opinions (size = number of opinions)
% param required for compatibility, ignored.

% Output: Updated x and nx.

avg = sum(x)/length(x);

% stronger: The agent that is favored with probability p > 0.5.
% weaker: The agent that is not favored, probability 1-p
if abs(x(i)-avg) < abs(x(j)-avg)
	% i is closer to the mean than j
	stronger = i; weaker = j;
else
	% j is closer to mean than i
	stronger = j; weaker = i;
end

if rand()<p
	% update the histogram
	nx(x(weaker)) = nx(x(weaker)) - 1;
	nx(x(stronger)) = nx(x(stronger)) + 1;
	x(weaker)=x(stronger);
else
	nx(x(weaker)) = nx(x(weaker)) + 1;
	nx(x(stronger)) = nx(x(stronger)) - 1;
	x(stronger)=x(weaker);
end
end

==> anc/README <==
List of programs for non-compromise opinion dynamics (November 2011).
Supplement to: Kaan Ozturk, "Dynamics of discrete opinions without compromise", submitted to Advances in Complex Systems.

opdyn.h, libopdyn.c
-------------------
Library code for other programs.

singlerun.c
--------------------------
	Uses homogeneous agents and completely connected interaction graph.
	Initial distribution of opinions is uniform.
	Runs the system once.
	Prints the popularity array of opinions at every time step.
	Requires the GNU Scientific Library (for random numbers only -- can be modified to use another library).
	Compile with:
	gcc singlerun.c libopdyn.c -std=gnu99 -Wall -lm -lgsl -lgslcblas -o singlerun
	
	Example use:
	singlerun 30 3 1 -- 30 agents, 3 opinions, confidence bound 1.
	singlerun 30 3 1 1 -- Same as above, with bias to pairwise majority.
	singlerun 30 3 1 2 -- Same as above, with bias to global majority.
	
ensemble.c
---------------------------------
	Uses homogeneous agents and completely connected interaction graph.
	Initial distribution of opinions is uniform.
	Runs the system many times, prints the absorption time and absorbing state in each case.
	Output can be captured and analyzed with other programs.
	Requires the GNU Scientific Library (for random numbers only -- can be modified to use another library).
	Compile with:
	gcc ensemble.c libopdyn.c -std=gnu99 -Wall -lm -lgsl -lgslcblas -o ensemble
	
	Example use:
	ensemble 30 3 1 100 -- 30 agents, 3 opinions, confidence bound 1, 100 runs.
	ensemble 30 3 1 100 1 -- Same as above, with bias to pairwise majority.

opdynmarkovQ3d1.m (Matlab)
-------------------------------
	Sets up the Markov matrix for unbiased, homogeneous, completely
	connected system with three opinions and confidence bound 1.
	Prints all absorbing states and their probabilities.
	Plots the probability of state (i,0,N-i) vs. i/N.
	Plots the cumulative distribution function of absorption time.
	Runs interactively in Matlab.
	
opdynmarkovQ3d1_ver2.m (Matlab)
-------------------------------
	Same as above, but the matrix is set up such that at every time step
	any two agents are paired (opinion change does not have to take 
	place). This defines a time step as any meeting between
	agents, whether they are compatible or not. Included here for
	any possible interest.
	
opdynmarkovQ3d2.m (Matlab)
-------------------------------
	Sets up the Markov matrix for unbiased, homogeneous, completely
	connected system with three opinions and confidence bound 1.
	Prints all absorbing states and their probabilities.
	Plots the cumulative distribution function of absorption time.
	(There are no polarized absorbing states.)
	Runs interactively in Matlab.

opdynmarkovQ4d1.m (Matlab)
-------------------------------
	Sets up the Markov matrix for unbiased, homogeneous, completely
	connected system with four opinions and confidence bound 1.
	Prints all absorbing states and their probabilities.
	Plots the probability of state (i,0,0,N-i) vs. i/N.
	Plots the cumulative distribution function of absorption time.
	Runs interactively in Matlab.
	
opdynvisual.m (Matlab)
----------------------
	Visualizes the evolution of the system until absorption.
	Displays each agent's opinion and the popularity histogram of opinions at every step.
	Prints the absorbing state and absorption time.
	Runs interactively in Matlab.
	
absstateprob_C.m (Matlab)
--------------------------------
	Runs the C program "ensemble" and captures the output.
	"ensemble" must be compiled before this program is used.
	Plots the probability of absorbing state [i, 0, N-i] vs. i
	Prints the probability of consensus and of polarization.
	Runs interactively in Matlab.
	
absstate_ensemble_generate.m (Matlab)
-------------------------------------
	Runs the C program "ensemble" for various N,Q,d and bias.
	"ensemble" must be compiled before this program is used.
	For each run:
		- Generates data file using the program.
		- Prints the probability vector of having 1,2,3,...
		 different opinions at absorbing state.
		- Plots the cumulative distribution function for absorption time.
	Runs interactively in Matlab.
	
Auxiliary files
---------------
Required by the programs above.
opdyn.h
libopdyn.c
BiasToMajority.m
BiasToMean.m
Unbiased.m
issteady.m



==> anc/Unbiased.m <==
function [x nx] = Unbiased(i, j, x, nx, p, params)
% Pairwise interaction without bias.
% The opinion of either agent can be accepted with equal probability.
% i,j : Indices of interacting agents.
% x : array of opinions (size = number of agents)
% p and params required for compatibility, it is ignored.

% Output: Updated x.

if rand()<0.5
	% Update the histogram
	nx(x(i)) = nx(x(i))-1;
	nx(x(j)) = nx(x(j))+1;
	% Convert i to j's opinion.
	x(i)=x(j);
else
	% Update the histogram
	nx(x(i)) = nx(x(i))+1;
	nx(x(j)) = nx(x(j))-1;
	% Convert j to i's opinion.
	x(j)=x(i);
end


==> anc/absstate_ensemble_generate.m <==
% Runs the C program "ensemble" for various N,Q,d and bias.
% For each run:
%	- Generates data file using the program.
%	- Prints the probability vector of having 1,2,3,... different opinions
%		at absorbing state.
%	- Plots the cumulative distribution function for absorption time.

ensemblesize = 1e5;
N0 = 100; % the integer divisible by Q and <=N0 will be used.
for bias=0:1
	for Q=3:7
		for d=1:Q-2
			N = N0 - mod(N0,Q); % make N divisible by Q
			outfile = sprintf('N%d_Q%d_d%d_ens%.0e_bias%d.dat',...
				N, Q, d, ensemblesize, bias); % file to store output
			execfile = './ensemble';
			command = sprintf('%s %d %d %d %d %d > %s',...
				execfile, N, Q, d, ensemblesize, bias, outfile);
			tic
			system(command);
			toc
			disp(sprintf('N=%d, Q=%d, d=%d ensemble size= %.0e, bias=%d',...
				N, Q, d, ensemblesize, bias));
			M=dlmread(outfile);
			
			% Display the distribution of the number of states
			nstates=zeros(Q,1);
			for i=1:ensemblesize
				nstates(i)=sum(M(i, 2:end)>0);
			end
			ns = hist(nstates, 1:5);
			disp('Frequency of the number of opinions in absorbing state:');
			disp(ns/ensemblesize);
			

		end
	end
end


==> anc/absstateprob_C.m <==
% Plots the probability of absorbing state [i, 0, N-i] vs. i
% Runs the C program "ensemble"

N = 30;	% number of agents
Q = 3;	% range of opinions, from 1 to Q
d = 1; % bounded confidence interval
ensemblesize = 1e4;
bias = 0; % 0 for unbiased, 1 for bias to pairwise majority.

% If "ensemble" is not in current directory, write the correct path below.
path = './';
command = sprintf('%sensemble %d %d %d %d %d > temp',...
	path,N, Q, d, ensemblesize, bias);
tic
system(command);
toc
M=dlmread('temp');
system('rm temp');
c = zeros(N+1,1); % c(i+1) is the frequency of state [i, 0, N-i]
for e=1:ensemblesize
	s = M(e,2:end);
	if s(2)==0
		c(s(1)+1) = c(s(1)+1) + 1;
	end
end
c = c/ensemblesize;
% Plot c vs i
figure(); plot(linspace(0,1,N+1), c, '.-');
xlabel('i/N'); ylabel('Pr{ X_s = (i, 0, N-i) }');


==> anc/ensemble.c <==
/* Agent-based opinion dynamics program.
Exactly one interaction per time step.
Fully connected homogeneous agents.

Makes an ensemble of runs. For each run, prints the absorption time and absorbing state.

Compile with:
gcc ensemble.c libopdyn.c -std=gnu99 -Wall -lm -lgsl -lgslcblas -o ensemble

Usage:
ensemble <number of agents> <number of opinions> <confidence bound> <number of runs> [biastype]

Output: Absorption time and final popularity vector of opinions (absorbing state) for each run.
*/

#include <stdio.h>
#include <stdlib.h>
#include "opdyn.h"

int main( int argc, char *argv[])
{
	double bias = 0.5;
	int biastype = 0;

	int c; // counter
	
	if(argc<5){
		fprintf(stderr,
		"Usage: ensemble N Q tol ensemblesize [biastype]\n"
		"biastype 1: p = 0.5 + 0.5*|n-n'|/(n+n')\n"
		"biastype 2: p = 0.5 + 0.5*|n-n'|/N\n");
		exit(1);
	}
	
	int N = atoi(argv[1]);
	int Q = atoi(argv[2]);
	int tol = atoi(argv[3]);
	int enssize = atoi(argv[4]);
	if(argc>=6)
		biastype = atoi(argv[5]);
	
	opdyn_workspace *w = opdyn_workspace_alloc(N, Q, tol);

	int x[N+1];
	int endtime;
	for (int k=1; k<=enssize; k++){
		/* distribute opinions uniformly on agents */
		for(c=1; c<=N; c++)
			x[c] = (c % Q) + 1;
		// Initialize
		if(biastype==0)
			opdyn_workspace_init(w, x, bias, Unbiased);
		if(biastype==1)
			opdyn_workspace_init(w, x, bias, BiasToMajority_pair);
		if(biastype==2)
			opdyn_workspace_init(w, x, bias, BiasToMajority_global);
						
		endtime = run(w, 0, 0);
		
		printf("%d ", endtime);
		disp_nops(stdout, w);
	}
	return 0;
}


==> anc/issteady.m <==
function steady = issteady(nx, bci)
% Checks whether the distribution of opinions nx is a steady state.
% bci is the bounded confidence interval.
% nx is an array of length M (number of opinions).
% nx(k) is the number of followers of the opinion k.

% Requires that all agents have the same bci.

	k=1; steady=1; M=size(nx,2);
	% Move to the first opinion with nonzero population.
	while nx(k)==0, k=k+1; end
	i1=k; k=k+1;

	while 1
		% Move to the next opinion with nonzero population.
		while k<=M && nx(k)==0, k=k+1;end
		if k>M, break, end
		i2=k; k=k+1;
		% If the opinion difference is less than bci
		% steady state is not achieved.
		if i2-i1<=bci
			steady=0;
			break
		end
		i1=i2;
	end
end

==> anc/libopdyn.c <==
// select agents, not opinions, during interaction.
#include <stdlib.h>
#include <time.h> // to set the random seed
#include <math.h>	// for ceil()
#include "opdyn.h"

opdyn_workspace * opdyn_workspace_alloc(int N, int Q, int tol){
	opdyn_workspace *w = malloc(sizeof(opdyn_workspace));
	w->N = N;
	w->Q = Q;
	w->tol = tol;
	w->x = malloc((N+1)*sizeof(int));
	w->n = malloc((Q+1)*sizeof(int));
	w->a = malloc((Q+1)*sizeof(int));
	w->r = gsl_rng_alloc(gsl_rng_mt19937);
	gsl_rng_set(w->r, time(0));
	return w;
}

void opdyn_workspace_free( opdyn_workspace *w){
	free(w->n);
	free(w->a);
	free(w->x);
	free(w);
}

void opdyn_workspace_init(opdyn_workspace *w, int *x, double p, void (*biasfun)(int, int, void *, int *, int *))
{
	int c; //counter
	w->x = x;
	
	/* Initialize the histogram of opinions */
	for (c=1; c<= w->Q; c++)
		w->n[c]=0;	
	for (c=1; c <= w->N; c++)
		w->n[ w->x[c] ]++;

	update_active_ops(w);
	w->biasfun = biasfun;
	w->p = p;
}

void update_active_ops( opdyn_workspace *w)
{
	int i,j; // counters
	int activity;
	
	for (i=1; i<=w->Q; i++){
		activity=0;
		if (w->n[i]!=0){
			for (j=MAX(1,i-w->tol); j<=MIN(w->Q,i+w->tol); j++){
				if(j==i) continue;
				if(w->n[j]!=0){
					activity=1;
					break;	// out of j loop
				}
			}
		}
		w->a[i] = activity;
	}
}

int issteady(opdyn_workspace *w)
{
	int i; // counter
	int steady=1;
	for(i=1; i <= w->Q; i++){
		if(w->a[i]==1){
			steady=0;
			break;
		}
	}
	return steady;
}

// BIAS FUNCTIONS
void Unbiased(int a1, int a2, void *vw, int *winner, int *loser)
/* Equally likely. */
{
	/* we have to take the workspace pointer as pointer to void
		and cast to opdyn_workspace because we cannot define the
		fn. prototype in struct with opdyn_workspace *w */
	opdyn_workspace * w = vw;
	
	if(gsl_rng_uniform(w->r) < 0.5){
		*winner = a1;
		*loser = a2;
	}
	else{
		*winner = a2;
		*loser = a1;
	}
	
}

void BiasToMajority_pair(int a1, int a2, void *vw, int *winner, int *loser)
/* Pairwise majority bias. When agents a1, a2 with opinions q1,q2 meet,
 a1 wins with probability n1/(n1+n2) */

{
	opdyn_workspace * w = vw;
	double p;
	int q1 = w->x[a1], q2 = w->x[a2];
	int n1 = w->n[q1], n2 = w->n[q2];
	
	p = 1.0 * n1 / (n1 + n2); // probability that a1 is the winner
	
	if ( gsl_rng_uniform(w->r) < p ){
		*winner = a1; *loser = a2;}
	else {
		*winner = a2; *loser = a1;}
}

void BiasToMajority_global(int a1, int a2, void *vw, int *winner, int *loser)
/* Global majority bias. When agents a1, a2 with opinions q1 and q2 meet,
  the one with the higher popularity n wins with probability n/N */
{
	opdyn_workspace * w = vw;
	double p;
	int q1=w->x[a1], q2 = w->x[a2];
	int n1=w->n[q1], n2 = w->n[q2];
	
	p = 0.5 + fabs(0.5*(n1 - n2)/ w->N);	
	
	if ( n1 == n2 )
		Unbiased(a1, a2, vw, winner, loser);
		
	if ( n1 > n2 ){
		if ( gsl_rng_uniform(w->r) < p ){
			*winner = a1; *loser = a2;}
		else {
			*winner = a2; *loser = a1;}
	}
	
	if ( n1 < n2 ){
		if ( gsl_rng_uniform(w->r) < p ){
			*winner = a2; *loser = a1;}
		else {
			*winner = a1; *loser = a2;}
	}
}

/* END OF BIAS FUNCTIONS */

int interact( opdyn_workspace *w)
{
	int a1, a2;	// Interacting agents
	int q1, q2; // Opinions of a1, a2, resp.
	int winner, loser; // agents
	int retval = 0; // return value
	
	// select one agent randomly. Make sure its opinion is active.
	do {
		a1 = gsl_rng_uniform_int(w->r, w->N) + 1;
		q1 = w->x[a1];
	}
	while(w->a[q1]==0);
			
	// Select a compatible agent with opinion between max(1, q1-d) and min(Q, q1+d).
	do{
		a2 = gsl_rng_uniform_int( w->r, w->N) +1;
		q2 = w->x[a2];
	} while (a2==a1 || q2==q1 || q2 > MIN(w->Q, q1+w->tol) || q2 < MAX(1,q1-w->tol));
	
	(w->biasfun)(a1, a2, w, &winner, &loser);

	w->n[w->x[winner]]++;
	w->n[w->x[loser]]--;
	
	// If the popularity of the losing opinion has decreased to zero,
	// update the activity vector and check if steady state is achieved.
	if (w->n[w->x[loser]]==0){
		update_active_ops(w);
		if(issteady(w)){
			retval = 1;
		}
	}
	
	// Update agent opinions last.
	w->x[loser] = w->x[winner];
	
	return retval; /* 0 for normal, 1 for steady state */
}

void disp_nops( FILE *stream, opdyn_workspace *w){
	for(int c=1; c <= (w->Q - 1) ; c++)
		fprintf(stream, "%d ", w->n[c]);
	fprintf(stream,"%d\n", w->n[w->Q]);
}

int run( opdyn_workspace *w, int maxsteps, int display)
{
	int s;	// counters
	int steadyflag=0;	// becomes 1 when steady state is achieved.	
	// Time iteration loop:
	for(s=1; s<=maxsteps || maxsteps==0; s++){
		if(display)
			disp_nops(stdout, w);				
		if(steadyflag) break;		
		steadyflag=interact(w);
	}
	return s;
}

double get_mean_op( opdyn_workspace *w)
{
	double sum=0.0;
	for(int q=1; q <= w->Q; q++)
		sum += q * w->n[q];
	return sum/w->N;
}


==> anc/opdyn.h <==
#include <stdio.h>
#include <gsl/gsl_rng.h>

#define MAX(x,y) ((x)>(y) ? (x) : (y) )
#define MIN(x,y) ((x)<(y) ? (x) : (y) )

typedef struct {
	int N;	// Number of agents
	int Q;	// Number of opinions
	int tol;	// Tolerance (confidence interval)
	int *x;		// Array of agent opinions (size N+1, offset 1)
	int *n;		// Array of popularity of opinions (size Q+1, offset 1)
	int *a;		// Array of activity of opinions (size Q+1, offset 1)
	gsl_rng *r;	// GSL random number generator
	void (*biasfun)(int, int, void *, int *, int *); //Pointer to bias func.
	double p;
} opdyn_workspace;

opdyn_workspace * opdyn_workspace_alloc(int N, int Q, int tol);

void opdyn_workspace_free( opdyn_workspace *w);

void update_active_ops( opdyn_workspace *w);

void opdyn_workspace_init(
	opdyn_workspace *w, int *x, double p,
	void (*biasfun)(int, int, void *, int *, int *));
	
int issteady(opdyn_workspace *w);

void Unbiased(int a1, int a2, void *vw, int *strong, int *weak);

void BiasToMajority_pair(int a1, int a2, void *vw, int *strong, int *weak);

void BiasToMajority_global(int a1, int a2, void *vw, int *strong, int *weak);

int interact( opdyn_workspace *w);

void disp_nops( FILE *stream, opdyn_workspace *w);

int run( opdyn_workspace *w, int maxsteps, int display);

double get_mean_op( opdyn_workspace *w);


==> anc/opdynmarkovQ3d1.m <==
% Markov matrix for opinion dynamics with Q=3, d=1
% Enforcing exactly one conversion per step.
tic
Q=3;
N=30; % Takes 700 seconds for N=99
sz = (N+1)*(N+2)/2; %  markov matrix size
A=zeros(sz);
% M(n1,n2,n3) gives the total number of all compatible pairs.
M = @(n1,n2,n3) n1*n2 + n2*n3;
% r(n1,n2,n3) gives the 1-based index corresponding to state (n1,n2,n3).
r = @(n1,n2, n3) (N+2)*n1 - n1*(n1+1)/2 + n2 + 1;
% Initialize lookup table for states
states = zeros(sz, Q);

for n1=0:N
	for n2=0:(N-n1)
		n3 = N-n1-n2;
		i = r(n1,n2,n3);
		states( r(n1, n2, n3), : ) = [n1,n2,n3];
		if n1>1
			A(i, r(n1-1, n2+1, n3)) = 0.5*(n1-1)*(n2+1) / M(n1-1,n2+1,n3);
		end
		if n2>1
			A(i, r(n1+1, n2-1, n3)) = 0.5*(n1+1)*(n2-1) / M(n1+1, n2-1, n3);
			A(i, r(n1, n2-1, n3+1)) = 0.5*(n2-1)*(n3+1) / M(n1, n2-1, n3+1);
		end
		if n3>1
			A(i, r(n1, n2+1, n3-1)) = 0.5*(n2+1)*(n3-1) / M(n1,n2+1,n3-1);
		end
		if M(n1,n2,n3)==0
			A(i, i) = 1;
		end
	end
end

[V, D] = eig(A);

p0 = zeros(sz, 1);
p0( r(N/3, N/3, N/3) ) = 1; % Initial state: n1=n2=n3=N/3

ind = find(diag(D)==1); % indices of 1 eigenvalues (1-based)

c = V\p0; % initial state wrt eigenvector basis (c=inv(V)*p0)
% print the end states (eigenvectors with eigenvalue 1)
% and the probability of that end state.
disp('Absorbing states and their probabilities');
for i=ind'
	i1 = find(V(:,i)==1);
	disp(sprintf('Pr{%s} = %f', mat2str(states(i1,:)), c(i)));
end

% Plot the probability of state (n,0,N-n) vs. n
ps = zeros(N+1,1);
for i=ind'
	i1 = find(V(:,i)==1);
	if(states(i1,2)==0)
		ps(states(i1,1)+1) = c(i);
	end
end
figure();
plot(linspace(0,1,N+1), ps, 'r.-')
title('Probability of state (n,0,N-n)');
xlabel('i/N'); ylabel('Pr[ X_s = (i, 0, N-i) ]');

% Plot the probability T(t) that system stops at time t.
a = zeros(sz, 1)';
for i = ind'
	a( V(:,i)==1 ) = 1;
end
tmax = 1500;
p=zeros(sz, tmax+1);
p(:,1) = inv(V)*p0; % wrt eigenvector basis
for t=2:tmax+1
	p(:,t) = diag(D).*p(:,t-1);
end
p = V*p; % convert back to original basis
figure();
plot(0:tmax, a*p);
title('Cumulative Probability Distribution of absorption time');
xlabel('time t'); ylabel('Pr[ t_{abs} < t ]');
toc

==> anc/opdynmarkovQ3d1_ver2.m <==
% Markov matrix for opinion dynamics with Q=3, d=1
% Using only possible states in the probability vector.
Q=3;
N=30;
sz = (N+1)*(N+2)/2; %  markov matrix size
A=zeros(sz);
% r(n1,n2,n3) gives the 0-based index corresponding to state (n1,n2,n3).
r = @(n1,n2, n3) (N+2)*n1 - n1*(n1+1)/2 + n2;
% Create lookup table for states
states = zeros(sz, 3);

for n1=0:N
	for n2=0:(N-n1)
		n3 = N-n1-n2;
		states( r(n1, n2, n3) + 1, : ) = [n1,n2,n3]; 
		for j=0:(sz-1)
			a = 0;
				if n2>1 && r(n1+1, n2-1, n3)==j
					a = a + (n1+1)*(n2-1);
				end
				if n3>1 && r(n1, n2+1, n3-1)==j
					a = a + (n2+1)*(n3-1);
				end
				if n1>1 && r(n1-1, n2+1, n3)==j
					a = a + (n1-1)*(n2+1);
				end
				if n2>1 && r(n1, n2-1, n3+1)==j
					a = a + (n2-1)*(n3+1);
				end
				if r(n1,n2,n3)==j
					a = a + 2*(N*(N-1)-n1*n2-n2*n3);
				end
				A( r(n1, n2, n3)+1, j+1 ) = a / (2*N*(N-1));
		end
	end
end

[V, D] = eig(A);

p0 = zeros(sz, 1);
p0( r(N/3, N/3, N/3) + 1) = 1; % Initial state: n1=n2=n3=N/3

ind = find(diag(D)==1); % indices of 1 eigenvalues (1-based)

c = inv(V)*p0; % initial state wrt eigenvector basis
% print the end states (eigenvectors with eigenvalue 1)
% and the probability of that end state.
disp('End states:');
for i=ind'
	i1 = find(V(:,i)==1);
	disp([states(i1,:), c(i)]);
end

% Plot the probability T(t) that system stops at time t.
a = zeros((N+1)*(N+2)/2, 1)';
for i = ind'
	a( V(:,i)==1 ) = 1;
end
tmax = 1000;
p=zeros((N+1)*(N+2)/2, tmax+1);
p(:,1) = inv(V)*p0; % wrt eigenvector basis
for t=2:tmax+1
	p(:,t) = diag(D).*p(:,t-1);
end
p = V*p; % convert back to original basis
plot(0:tmax, a*p);

==> anc/opdynmarkovQ3d2.m <==
% Markov matrix for opinion dynamics with Q=3, d=2
% Enforcing exactly one conversion per step.
tic
Q=3;
N=30;
sz = (N+1)*(N+2)/2; %  markov matrix size
A=zeros(sz);
% M(n1,n2,n3) gives the total number of all compatible pairs.
M = @(n1,n2,n3) n1*n2 + n2*n3 + n1*n3;
% r(n1,n2,n3) gives the 1-based index corresponding to state (n1,n2,n3).
r = @(n1,n2, n3) (N+2)*n1 - n1*(n1+1)/2 + n2 + 1;
% Initialize lookup table for states
states = zeros(sz, Q);

for n1=0:N
	for n2=0:(N-n1)
		n3 = N-n1-n2;
		i = r(n1,n2,n3);
		states( i, : ) = [n1,n2,n3];
		if n1>1
			A(i, r(n1-1, n2+1, n3)) = 0.5*(n1-1)*(n2+1) / M(n1-1,n2+1,n3);
			A(i, r(n1-1, n2, n3+1)) = 0.5*(n1-1)*(n3+1) / M(n1-1,n2,n3+1);
		end
		if n2>1
			A(i, r(n1+1, n2-1, n3)) = 0.5*(n1+1)*(n2-1) / M(n1+1, n2-1, n3);
			A(i, r(n1, n2-1, n3+1)) = 0.5*(n2-1)*(n3+1) / M(n1, n2-1, n3+1);
		end
		if n3>1
			A(i, r(n1, n2+1, n3-1)) = 0.5*(n2+1)*(n3-1) / M(n1,n2+1,n3-1);
			A(i, r(n1+1, n2, n3-1)) = 0.5*(n1+1)*(n3-1) / M(n1+1,n2,n3-1);
		end
		if M(n1,n2,n3)==0
			A(i, i) = 1;
		end
	end
end

[V, D] = eig(A);

p0 = zeros(sz, 1);
p0( r(N/3, N/3, N/3) ) = 1; % Initial state: n1=n2=n3=N/3

ind = find(diag(D)==1); % indices of 1 eigenvalues (1-based)

c = V\p0; % initial state wrt eigenvector basis (c=inv(V)*p0)
% print the end states (eigenvectors with eigenvalue 1)
% and the probability of that end state.
disp('Absorbing states and their probabilities');
for i=ind'
	i1 = find(V(:,i)==1);
	disp(sprintf('Pr{%s} = %f', mat2str(states(i1,:)), c(i)));
end

% Plot the probability T(t) that system stops at time t.
a = zeros(sz, 1)';
for i = ind'
	a( V(:,i)==1 ) = 1;
end
tmax = 1500;
p=zeros(sz, tmax+1);
p(:,1) = c;
for t=2:tmax+1
	p(:,t) = diag(D).*p(:,t-1);
end
p = V*p; % convert back to original basis
figure();
plot(0:tmax, a*p);
title('Cumulative Probability Distribution of absorption time');
xlabel('time t'); ylabel('Pr[ t_{abs} < t ]');
toc

==> anc/opdynmarkovQ4d1.m <==
% Markov matrix for opinion dynamics with Q=4, d=1
% Enforcing exactly one conversion per step.
tic
Q=4;
N=16;

sz = (N+1)*(N+2)*(N+3)/6; %  markov matrix size
A=zeros(sz);
% M(n1,n2,n3,n4) gives the total number of all compatible pairs.
M = @(n1,n2,n3,n4) n1*n2 + n2*n3 + n3*n4;
% Set up lookup table for states
states = zeros(sz, Q);
i=1;
for n1=0:N
	for n2=0:(N-n1)
		for n3=0:(N-n1-n2)
			n4=N-n1-n2-n3;
			states(i,:) = [n1,n2,n3,n4];
			i = i+1;
		end
	end
end

% r(n1,n2,n3,n4) gives the 1-based index corresponding to state (n1,n2,n3,n4).
r = @(n1,n2,n3,n4) find(ismember(states,[n1 n2 n3 n4], 'rows')==1);

for n1=0:N
	for n2=0:(N-n1)
		for n3=0:(N-n1-n2)
			n4 = N-n1-n2-n3;
			i = r(n1,n2,n3,n4);
			if n1>1
				A(i, r(n1-1, n2+1, n3, n4)) = 0.5*(n1-1)*(n2+1) / M(n1-1,n2+1,n3,n4);
			end
			if n2>1
				A(i, r(n1+1, n2-1, n3, n4)) = 0.5*(n1+1)*(n2-1) / M(n1+1, n2-1, n3, n4);
				A(i, r(n1, n2-1, n3+1, n4)) = 0.5*(n2-1)*(n3+1) / M(n1, n2-1, n3+1, n4);
			end
			if n3>1
				A(i, r(n1, n2+1, n3-1, n4)) = 0.5*(n2+1)*(n3-1) / M(n1,n2+1,n3-1, n4);
				A(i, r(n1, n2, n3-1, n4+1)) = 0.5*(n4+1)*(n3-1) / M(n1,n2,n3-1, n4+1);
			end
			if n4>1
				A(i, r(n1, n2, n3+1, n4-1)) = 0.5*(n3+1)*(n4-1) / M(n1,n2,n3+1,n4-1);
			end
			if M(n1,n2,n3,n4)==0
				A(i, i) = 1;
			end
		end
	end
end

[V, D] = eig(A);

p0 = zeros(sz, 1);
p0( r(N/4, N/4, N/4, N/4) ) = 1; % Initial state: n1=n2=n3=n4=N/4

ind = find(diag(D)==1); % indices of 1 eigenvalues (1-based)

c = V\p0; % initial state wrt eigenvector basis (c=inv(V)*p0)

% print the end states (eigenvectors with eigenvalue 1)
% and the probability of that end state.
disp('Absorbing states and their probabilities');
for i=ind'
	i1 = find(V(:,i)==1);
	disp(sprintf('Pr{%s} = %f', mat2str(states(i1,:)), c(i)));
end

% Plot the probability of state (n,0,0,N-n) vs. n
ps = zeros(N+1,1);
for i=ind'
	i1 = find(V(:,i)==1);
	if(states(i1,2)==0 && states(i1,3)==0)
		ps(states(i1,1)+1) = c(i);
	end
	% For the probability of states (n,0,N-n,0) use:
	%if(states(i1,2)==0 && states(i1,4)==0)
	%	ps(states(i1,1)+1) = c(i);
	%end
	% For the probability of states (0,n,0,N-n) use:
	%if(states(i1,1)==0 && states(i1,3)==0)
	%	ps(states(i1,1)+1) = c(i);
	%end
end
figure(); plot(linspace(0,1,N+1), ps, 'r.-')
title('Probability of state (n,0,0,N-n)');
xlabel('i/N'); ylabel('Pr[ X_s = (i, 0, 0, N-i) ]');

% Plot the probability T(t) that system stops at time t.
a = zeros(sz, 1)';
for i = ind'
	a( V(:,i)==1 ) = 1;
end
tmax = 1000;
p=zeros(sz, tmax+1);
p(:,1) = inv(V)*p0; % wrt eigenvector basis
for t=2:tmax+1
	p(:,t) = diag(D).*p(:,t-1);
end
p = V*p; % convert back to original basis
figure();
plot(0:tmax, a*p);
title('Cumulative Probability Distribution of absorption time');
xlabel('time t'); ylabel('Pr[ t_{abs} < t ]');
toc

==> anc/opdynvisual.m <==
% Visualize dynamics of opinions with given parameters

% Initialize
N = 20;	% number of agents
Q = 5;	% range of opinions, from 1 to Q
bci = 1; % bounded confidence interval
p = 0.5; % Probability of opinion change for biased interactions.
interaction = @Unbiased;
% Can be @BiasToMean, @BiasToMajority, @Unbiased
displaystep = 1; % time interval between displays
maxstep = 1e5;
tracer = N/2; % choose this agent as tracer on display

%x = ceil(Q.*rand(N,1)); % assign opinions randomly from 1 to 100.
x = mod(1:N, Q)+1; % assign opinions uniformly.
nx = hist(x, 1:Q); % histogram of opinion values.
s = 0;	% step counter
steady = 0;
%rand('twister',231); % use same random sequence, for testing.

% Run simulation until steady state is achieved or maxsteps is reached.
while s <= maxstep && ~steady

	% Display the data
	if s==0 || mod(s, displaystep)==0		
		% show opinions
		subplot(2,1,1)
		plot(1:N, x,'.', tracer,x(tracer),'ro','LineWidth',2,'MarkerSize',10);
		xlabel('agent'); ylabel('opinion');
		ylim([0,Q+1]);
		%line([0 N],mean(x)*[1 1])
		title(sprintf('confidence interval = %d',bci));
		grid on;

		% show the distribution of opinion values
		subplot(2,1,2);
		bar(1:Q, nx);
		xlabel('opinion'); ylabel('# of followers');
		xlim([0,Q+1]); ylim([0,N+1]);
		text(0.8*Q,0.8*N,sprintf('step %d',s));
		grid on;

		drawnow;
	end
	 
	% Pick two distinct agents
	i = ceil(N*rand());
	j = ceil(N*rand());
	c=1;
	while ~steady && (j==i || x(i)==x(j) || abs(x(i)-x(j)) > bci)
		i = ceil(N*rand());
		j = ceil(N*rand());
		c = c+1;
		% If too many tries do not give a compatible pair, check for steady
		% state.
		if c>100
			steady = issteady(nx, bci);
			c=0;
		end
	end
	
	if ~steady
		% Interact:
		[x nx] = interaction(i,j,x,nx,p);
	end
	s=s+1;
end
if steady
	disp(sprintf('Absorbing state %s achieved in %d steps.',...
		mat2str(nx), s));
else
	sprintf('Steady state not achieved after %e steps.',maxstep)
end

==> anc/singlerun.c <==
/* Agent-based opinion dynamics program.
Exactly one interaction per time step.
Fully connected homogeneous agents.

Prints the state (opinions) at each step.

Compile with:
gcc singlerun.c libopdyn.c -std=gnu99 -Wall -lm -lgsl -lgslcblas -o singlerun

Usage:
singlerun <number of agents> <number of opinions> <confidence bound> [biastype]

Output: Popularity vector at each step.
*/

#include <stdio.h>
#include <stdlib.h>
#include "opdyn.h"

int main( int argc, char *argv[])
{
	double bias = 0.5;
	int biastype = 0;

	int c; // counter
	
	if(argc<4){
		fprintf(stderr,
		"Usage: singlerun N Q tol [biastype]\n"
		"biastype 1: p = 0.5 + 0.5*|n-n'|/(n+n')\n"
		"biastype 2: p = 0.5 + 0.5*|n-n'|/N\n");
		exit(1);
	}
	
	int N = atoi(argv[1]);
	int Q = atoi(argv[2]);
	int tol = atoi(argv[3]);
	if(argc>=5)
		biastype = atoi(argv[4]);
	
	opdyn_workspace *w = opdyn_workspace_alloc(N, Q, tol);

	int x[N+1];
	int endtime;

	/* distribute opinions uniformly on agents */
	for(c=1; c<=N; c++)
		x[c] = (c % Q) + 1;
	/* Initialize workspace struct */
	if(biastype==0)
		opdyn_workspace_init(w, x, bias, Unbiased);
	if(biastype==1)
		opdyn_workspace_init(w, x, bias, BiasToMajority_pair);
	if(biastype==2)
		opdyn_workspace_init(w, x, bias, BiasToMajority_global);
						
	endtime = run(w, 0, 1);
		
	return 0;
}

